The Solution of the Zodiac Killer's 340-Character Cipher

The case of the Zodiac Killer is one of the most widely known unsolved serial killer cases in history. The unidentified killer murdered five known victims and terrorized the state of California. He also communicated extensively with the press and law enforcement. Besides his murders, Zodiac was known for his use of ciphers. The first Zodiac cipher was solved within a week of its publication, while the second cipher was solved by the authors after 51 years, when it was discovered to be a transposition and homophonic substitution cipher with unusual qualities. In this paper, we detail the historical significance of this cipher and the numerous efforts which culminated in its solution.

==> build.sh <==
rm z340_paper.pdf
pdflatex z340_paper.tex && open z340_paper.pdf
grep -i warning z340_paper.log


==> ref_build.sh <==
rm z340_paper.pdf
pdflatex z340_paper.tex && biber z340_paper && pdflatex z340_paper.tex && pdflatex z340_paper.tex && open z340_paper.pdf
grep -i warning z340_paper.log

